Simulation of finite state machines in a quantum computer

A construction is given for simulating any deterministic finite state machine (FSM) on a quantum computer in a space-efficient manner. By constructing a superposition of input strings of lengths K or less, questions can be asked about the FSM, such as the inputs that reach particular nodes, and the answers can be found using a search algorithm such as Grover's. This has implications for the eventual utility of quantum computers for software validation.

==> QC3.C <==
/* qc3.c     %auto-ignore*/
/* This file accompanies M. R. Dunlavey quant-ph preprint article
   "Simulation of finite state machines in a quantum computer" */
/* Published material - may be used for any purpose
   provided that original article is referenced. */
#include <stdio.h>
#include <math.h>

typedef unsigned long DWORD;
typedef unsigned short WORD;
typedef unsigned char BYTE;

/******
Terms:
state: quantum state, also basis vector, up to 32 qbits
node:  node of the finite state machine
arc:   arc of the finite state machine
inputnode:  node that reads a bit before traversing an arc
outputnode: node then writes a bit when it is traversed to
******/

int state_to_show;	/* this is the state that will be displayed */

int nstate;
#define MAXSTATE 128
DWORD state[MAXSTATE];
float amplitude[MAXSTATE];

/* # bits for node = 4 */
/* basis vector size: node:4 input:7 output:10 total:21 */
#define NODELEN 4
#define INREGLEN 7
#define OUTREGLEN 10
#define OUTREG(bv)(((bv)>> 0) & ((1L<<OUTREGLEN)-1))
#define INREG(bv) (((bv)>>OUTREGLEN) & ((1L<<INREGLEN)-1))
#define NODE(bv)  (((bv)>>(INREGLEN+OUTREGLEN)) & ((1L<<NODELEN)-1))
#define MKSTATE(n,i,o)(((((n)<<INREGLEN) | (i))<<OUTREGLEN) | (o))

typedef struct arc_struct {
	WORD nd0, ibit0, obit0;	/* from */
	WORD nd1, ibit1, obit1; /* to */
	}
ARC;

#if 0
#elif 0
/* figure 1 machine with trailing accept-all net */
/* node # =         0,1,2,3,4,5,6,7,8  */
BYTE inputnode[] = {1,1,0,0,0,0,0,0,1};
BYTE ouputnode[] = {0,0,0,0,0,1,1,1,1};
ARC arc[] = {
	{0,0,0, 1,0,0},
	{0,1,0, 4,0,0},
	{1,0,0, 2,0,0},
	{1,1,0, 3,0,0},
	{2,0,0, 6,0,1},
	{2,1,0, 6,1,1},
	{3,0,0, 5,0,1},
	{3,1,0, 1,5,1},
	{4,0,0, 5,0,0},
	{4,1,0, 5,1,0},
	{5,0,0, 6,0,0},
	{5,1,0, 6,1,0},
	{6,0,0, 7,0,0},
	{6,1,0, 7,1,0},
	{7,0,0, 8,0,1},
	{7,1,0, 8,1,1},
	{8,0,0, 8,0,0},
	{8,1,0, 7,0,1},
	};
#elif 1
/* figure 2 machine */
/* node # =         0,1,2,3,4,5,6  */
BYTE inputnode[] = {1,1,1,1,0,0,1};
BYTE ouputnode[] = {1,1,1,1,1,1,1};
ARC arc[] = {
	{0,0,0, 0,0,0},
	{0,1,0, 1,0,1},
	{1,0,0, 1,0,0},
	{1,1,0, 2,0,1},
	{2,0,0, 4,0,0},
	{2,1,0, 3,0,1},
	{3,0,0, 3,0,0},
	{3,1,0, 4,0,1},
	{4,0,0, 5,0,0},
	{4,1,0, 5,1,0},
	{5,0,0, 6,0,1},
	{5,1,0, 6,1,1},
	{6,0,0, 6,0,0},
	{6,1,0, 5,0,1},
	};
#endif
#define NARC (sizeof(arc) / sizeof(arc[0]))
#define ISINPUTNODE(n) (inputnode[n])
#define ISOUTPUTNODE(n) (ouputnode[n])

/* routines to support the UM transform and its inverse */
WORD get_nd1(WORD nd0, WORD ibit0, WORD obit0){
	int i;
	for (i=0; i<NARC; i++){
		if (arc[i].nd0==nd0 && arc[i].ibit0==ibit0 && arc[i].obit0==obit0)
			return arc[i].nd1;
		}
	return nd0;
	}
WORD get_ibit1(WORD nd0, WORD ibit0, WORD obit0){
	int i;
	for (i=0; i<NARC; i++){
		if (arc[i].nd0==nd0 && arc[i].ibit0==ibit0 && arc[i].obit0==obit0)
			return arc[i].ibit1;
		}
	return ibit0;
	}
WORD get_obit1(WORD nd0, WORD ibit0, WORD obit0){
	int i;
	for (i=0; i<NARC; i++){
		if (arc[i].nd0==nd0 && arc[i].ibit0==ibit0 && arc[i].obit0==obit0)
			return arc[i].obit1;
		}
	return obit0;
	}
WORD get_nd0(WORD nd1, WORD ibit1, WORD obit1){
	int i;
	for (i=0; i<NARC; i++){
		if (arc[i].nd1==nd1 && arc[i].ibit1==ibit1 && arc[i].obit1==obit1)
			return arc[i].nd0;
		}
	return nd1;
	}
WORD get_ibit0(WORD nd1, WORD ibit1, WORD obit1){
	int i;
	for (i=0; i<NARC; i++){
		if (arc[i].nd1==nd1 && arc[i].ibit1==ibit1 && arc[i].obit1==obit1)
			return arc[i].ibit0;
		}
	return ibit1;
	}
WORD get_obit0(WORD nd1, WORD ibit1, WORD obit1){
	int i;
	for (i=0; i<NARC; i++){
		if (arc[i].nd1==nd1 && arc[i].ibit1==ibit1 && arc[i].obit1==obit1)
			return arc[i].obit0;
		}
	return obit1;
	}

/* routine to apply the UM transform */
void um(int forwards){
	int i;
	WORD inbit=0, outbit=0;
	DWORD nd0, nd1, in, out, temp[MAXSTATE];
	for (i=0; i<nstate; i++){
		in = INREG(state[i]);
		out = OUTREG(state[i]);
		inbit = in & 1;
		outbit = out & 1;
		if (forwards){
			nd0 = NODE(state[i]);
			nd1 = get_nd1(nd0, inbit, outbit);
			in  &= ~1; in  |= get_ibit1(nd0, inbit, outbit);
			out &= ~1; out |= get_obit1(nd0, inbit, outbit);
			temp[i] = MKSTATE(nd1,in,out);
			}
		else {
			nd1 = NODE(state[i]);
			nd0 = get_nd0(nd1, inbit, outbit);
			in  &= ~1; in  |= get_ibit0(nd1, inbit, outbit);
			out &= ~1; out |= get_obit0(nd1, inbit, outbit);
			temp[i] = MKSTATE(nd0,in,out);
			}
		}
	for (i=0; i<nstate; i++) state[i] = temp[i];
	}

/* routine to apply the UI transform */
void shift_input(int forwards){
	int i;
	DWORD st,nd,in,out;
	for (i=0; i<nstate; i++){
		st = state[i];
		nd = NODE(st); in = INREG(st); out = OUTREG(st);
		if (!ISINPUTNODE(nd)) continue;
		if (forwards){
			st = MKSTATE(nd, (in >> 1), out);
			}
		else {
			st = MKSTATE(nd, ((in << 1) & ((1<<INREGLEN)-1)), out);
			}
		state[i] = st;
		}
	}

/* routine to apply the UO transform */
void shift_output(int forwards){
	int i;
	DWORD st,nd,in,out;
	for (i=0; i<nstate; i++){
		st = state[i];
		nd = NODE(st); in = INREG(st); out = OUTREG(st);
		if (!ISOUTPUTNODE(nd)) continue;
		if (forwards){
			st = MKSTATE(nd, in, ((out << 1) & ((1<<OUTREGLEN)-1)));
			}
		else {
			st = MKSTATE(nd, in, (out >> 1));
			}
		state[i] = st;
		}
	}

void printstate(int forwards){
	DWORD st = state[state_to_show];
	WORD nd = NODE(st), in = INREG(st), out = OUTREG(st);
	int i;
	if (!forwards) return;
	fprintf(stdout
		, "node = %2d, in = %03o, out = %03o %g\n"
		, nd
		, in/2
		, out/2
		, (double)amplitude[state_to_show]
		);
	}

void run_machine(int forwards){
	WORD i;
	for (i=0; i<7; i++){
		if (forwards){
			shift_input(forwards);
			um(forwards);
			shift_output(forwards);
			}
		else {
			shift_output(forwards);
			um(forwards);
			shift_input(forwards);
			}
		printstate(forwards);
		}
	}

/* this is the invert-about-average step of the Grover algorithm */
void diffuse(){
	int i;
	float avg = 0;
	for (i=0; i<nstate; i++){
		avg += amplitude[i];
		}
	avg /= (float)nstate;
	for (i=0; i<nstate; i++){
		amplitude[i] += 2.0 * (avg - amplitude[i]);
		}
	}

void main(int argc, char **argv){
	WORD i, j;
	argc--; argv++;
	if (argc==0) exit(1);
	state_to_show = atoi(argv[0]);
#if 0
	/* run only the requested input */
	nstate = 1;
	state[0] = MKSTATE(0, state_to_show << 1, 0);
	printstate(1);
	run_machine(1);
	fprintf(stdout, "\n");
	printstate(0);
	run_machine(0);
#else
	/* run all inputs but only show the requested one */
	/* prepare superposition of input states */
	nstate = (1 << (INREGLEN-1));
	for (i=0; i < nstate; i++){
		state[i] = MKSTATE(0, i << 1, 0);
		amplitude[i] = sqrt(1.0 / (double)nstate);
		}
	/* run glover alg through some iterations */
	for (j=0; j < 2; j++){
		/* run the machine forward */
		printstate(1);
		run_machine(1);
		/* mark the states in node 3 */
		for (i=0; i<nstate; i++){
			if (NODE(state[i])==3)
				amplitude[i] *= -1.0;
			}
/*		fprintf(stdout, "\n");/**/
		/* run the machine back to the start condition */
		printstate(0);
		run_machine(0);
		/* apply diffusion */
		diffuse();
		fprintf(stdout
			, "P = %g\n"
			, amplitude[state_to_show] * amplitude[state_to_show]
			);
		}
#endif
	}


